Towards a Technique for Extracting Microservices from Monolithic Enterprise Systems

The idea behind microservices architecture is to develop a single large, complex application as a suite of small, cohesive, independent services. On the other way, monolithic systems get larger over the time, deviating from the intended architecture, and becoming risky and expensive to evolve. This paper describes a technique to identify and define microservices on monolithic enterprise systems. As the major contribution, our evaluation shows that our approach was able to identify relevant candidates to become microservices on a 750 KLOC banking system.

==> clearDir.sh <==
#cd /Users/rterrabh/Dropbox/UFLA/2014_2/lfa/documentos

rm *.aux
rm *-blx.bib
rm *.bbl
rm *.blg
rm *.log
rm *.out
rm *.xml
rm *.gz

